Asynchronous Execution of Heterogeneous Tasks in ML-driven HPC Workflows

Heterogeneous scientific workflows consist of numerous types of tasks that require executing on heterogeneous resources. Asynchronous execution of those tasks is crucial to improve resource utilization, task throughput and reduce workflows' makespan. Therefore, middleware capable of scheduling and executing different task types across heterogeneous resources must enable asynchronous execution of tasks. In this paper, we investigate the requirements and properties of the asynchronous task execution of machine learning (ML)-driven high performance computing (HPC) workflows. We model the degree of asynchronicity permitted for arbitrary workflows and propose key metrics that can be used to determine qualitative benefits when employing asynchronous execution. Our experiments represent relevant scientific drivers, we perform them at scale on Summit, and we show that the performance enhancements due to asynchronous execution are consistent with our model.

==> code/ddmd_async.py <==
from typing import List
from radical.entk import Pipeline, Stage, Task
#from main import BaseStageConfig


#def generate_task(cfg: BaseStageConfig) -> Task:
def generate_task(cfg) -> Task:
    task = Task()
    task.executable = cfg.executable
    task.arguments = cfg.arguments.copy()
    task.pre_exec = cfg.pre_exec.copy()
    task.cpu_reqs = cfg.cpu_reqs.dict().copy()
    task.gpu_reqs = cfg.gpu_reqs.dict().copy()
    return task

class AsyncPipelineManager:

    def __init__(self, cfg):
        self.cfg = cfg

    def generate_pipeline_stages1(self):
        self.pipeline.add_stages(self.generate_molecular_dynamics_stage1())
        self.pipeline.add_stages(self.generate_aggregation_stage())
        self.pipeline.add_stages(self.generate_machine_learning_stage())
        self.pipeline.add_stages(self.generate_agent_stage())

    def generate_pipeline_stages2(self):
        self.pipeline.add_stages(self.generate_molecular_dynamics_stage2())
        self.pipeline.add_stages(self.generate_aggregation_stage())
        self.pipeline.add_stages(self.generate_machine_learning_stage())
        self.pipeline.add_stages(self.generate_agent_stage())

    def generate_pipelines(self) -> List[Pipeline]:
        pipelines = []
        for _ in range(self.cfg.num_nodes):
            self.pipeline = Pipeline()
            for _ in range(3): # Assume motif loop iterations to be 3
                self.generate_pipeline_stages1()
            pipelines.append(self.pipeline)
        ##sleep(25)
        for _ in range(self.cfg.num_nodes):
            self.pipeline = Pipeline()
            for _ in range(3): # Assume motif loop iterations to be 3
                self.generate_pipeline_stages2()
            pipelines.append(self.pipeline)
        return pipelines

    def generate_molecular_dynamics_stage1(self) -> Stage:
        stage = Stage()
        stage.name = "MolecularDynamics"

        cfg = self.cfg.molecular_dynamics_stage1

        for task_idx in range(cfg.num_tasks):
            #cfg.task_config.pdb_file = next(filenames)
            task = generate_task(cfg)
            stage.add_tasks(task)

        return stage

    def generate_molecular_dynamics_stage2(self) -> Stage:
        stage = Stage()
        stage.name = "MolecularDynamics"

        cfg = self.cfg.molecular_dynamics_stage2

        for task_idx in range(cfg.num_tasks):
            #cfg.task_config.pdb_file = next(filenames)
            task = generate_task(cfg)
            stage.add_tasks(task)

        return stage

    def generate_aggregation_stage(self) -> Stage:
        stage = Stage()
        stage.name = "Aggregation"
        cfg = self.cfg.aggregation_stage

        for task_idx in range(cfg.num_tasks):
            #cfg.sim_task_output = collect_sim_results()
            task = generate_task(cfg)
            stage.add_tasks(task)

        return stage

    def generate_machine_learning_stage(self) -> Stage:
        stage = Stage()
        stage.name = "MachineLearning"
        cfg = self.cfg.machine_learning_stage

        for task_idx in range(cfg.num_tasks):
            #cfg.aggr_task_output = collect_aggr_results()
            task = generate_task(cfg)
            stage.add_tasks(task)

        return stage

    def generate_agent_stage(self) -> Stage:
        stage = Stage()
        stage.name = "Agent"
        cfg = self.cfg.agent_stage

        #cfg.ml_task_output = collect_ml_results()
        task = generate_task(cfg)
        stage.add_tasks(task)

        return stage


==> code/fft1d.cpp <==
template <typename T, size_t WG_SIZE, int WG_FACTOR, int SYCL_LANGUAGE_VERSION>
class fft_1d {
 public:
  using float2 = sycl::float2;
if constexpr (SYCL_LANGUAGE_VERSION < 202000) {
  using size_accessor = sycl::accessor<size_t, 1, sycl::access::mode::read,
                                       sycl::access::target::global_buffer>;
  using read_accessor = sycl::accessor<T, 1, sycl::access::mode::read,
                                       sycl::access::target::global_buffer>;
  using write_accessor = sycl::accessor<T, 1, sycl::access::mode::write,
                                        sycl::access::target::global_buffer>;
 } else {
  using stage_accessor = sycl::accessor<size_t, 1, sycl::access::mode::read,
                                        sycl::access::target::device>;
  using read_accessor = sycl::accessor<T, 1, sycl::access::mode::read,
                                       sycl::access::target::device>;
  using write_accessor = sycl::accessor<T, 1, sycl::access::mode::write,
                                        sycl::access::target::device>;
}
  using local_rw_accessor = sycl::accessor<T, 1, sycl::access::mode::read_write,
                                           sycl::access::target::local>;
if constexpr (SYCL_LANGUAGE_VERSION >= 202000){
  [[sycl::reqd_work_group_size(WG_SIZE)]]
}
  fft1d(size_accessor stage_sizes, read_accessor inputs,
        write_accessor outputs, local_rw_accessor local_shared,
        size_t work_group_size, int direction);
  void operator()(sycl::nd_item<1> item) const {...}
  inline void radix_2(sycl::nd_item<1> item, size_t stage_mod,
                      float2* temp) const {...}
  inline void radix_4(sycl::nd_item<1> item, size_t stage_mod,
                      float2* temp) const {...}
  inline void radix_8(sycl::nd_item<1> item, size_t stage_mod,
                      float2* temp) const {...}
};

==> code/main.py <==
import os
import argparse
import yaml
from typing import List, Union, Type, TypeVar, Optional
from pathlib import Path
from pydantic import validator
from pydantic import BaseSettings as _BaseSettings
import radical.utils as ru
from radical.entk import AppManager
from ddmd_async import AsyncPipelineManager

_T = TypeVar("_T")

def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "-c", "--config", help="YAML config file", type=str, required=True
    )
    args = parser.parse_args()
    return args

class BaseSettings(_BaseSettings):
    @classmethod
    def from_yaml(cls: Type[_T], filename: Union[str, Path]) -> _T:
        with open(filename) as fp:
            raw_data = yaml.safe_load(fp)
        return cls(**raw_data)

class CPUReqs(BaseSettings):
    processes: int = 1
    process_type: Optional[str]
    threads_per_process: int = 1
    thread_type: Optional[str]

    @validator("process_type")
    def process_type_check(cls, v):
        valid_process_types = {None, "MPI"}
        if v not in valid_process_types:
            raise ValueError(f"process_type must be one of {valid_process_types}")
        return v

    @validator("thread_type")
    def thread_type_check(cls, v):
        thread_process_types = {None, "OpenMP"}
        if v not in thread_process_types:
            raise ValueError(f"thread_type must be one of {thread_process_types}")
        return v

class GPUReqs(BaseSettings):
    processes: int = 0
    process_type: Optional[str]
    threads_per_process: int = 0
    thread_type: Optional[str]
    
    @validator("process_type")
    def process_type_check(cls, v):
        valid_process_types = {None, "MPI"}
        if v not in valid_process_types:
            raise ValueError(f"process_type must be one of {valid_process_types}")
        return v

    @validator("thread_type")
    def thread_type_check(cls, v):
        thread_process_types = {None, "OpenMP", "CUDA"}
        if v not in thread_process_types:
            raise ValueError(f"thread_type must be one of {thread_process_types}")
        return v

class BaseStageConfig(BaseSettings):
    pre_exec: List[str] = []
    executable: str = ""
    arguments: List[str] = []
    cpu_reqs: CPUReqs = CPUReqs()
    gpu_reqs: GPUReqs = GPUReqs()

class MolecularDynamicsStageConfig(BaseStageConfig):
    num_tasks: int = 1

class AggregationStageConfig(BaseStageConfig):
    num_tasks: int = 1

class MachineLearningStageConfig(BaseStageConfig):
    num_tasks: int = 1

class AgentStageConfig(BaseStageConfig):
    num_tasks: int = 1

class ExperimentConfig(BaseSettings):
    resource: str
    queue: str
    schema_: str
    project: str
    walltime_min: int
    cpus_per_node: int
    gpus_per_node: int
    num_nodes: int
    molecular_dynamics_stage1: MolecularDynamicsStageConfig
    molecular_dynamics_stage2: MolecularDynamicsStageConfig
    aggregation_stage: AggregationStageConfig
    machine_learning_stage: MachineLearningStageConfig
    agent_stage: AgentStageConfig


if __name__ == "__main__":

    args = parse_args()
    cfg = ExperimentConfig.from_yaml(args.config)

    appman = AppManager(
        hostname=os.environ["RMQ_HOSTNAME"],
        port=int(os.environ["RMQ_PORT"]),
        username=os.environ["RMQ_USERNAME"],
        password=os.environ["RMQ_PASSWORD"],
    )

    appman.resource_desc = {
        "resource": cfg.resource,
        "queue": cfg.queue,
        "schema": cfg.schema_,
        "walltime": cfg.walltime_min,
        "project": cfg.project,
        "cpus": cfg.cpus_per_node * cfg.num_nodes,
        "gpus": cfg.gpus_per_node * cfg.num_nodes,
    }

    pipeline_manager = AsyncPipelineManager(cfg)
    pipelines = set(pipeline_manager.generate_pipelines())
    appman.workflow = pipelines
    appman.run()

